Multi-Dimensional Balanced Graph Partitioning via Projected Gradient Descent

Motivated by performance optimization of large-scale graph processing systems that distribute the graph across multiple machines, we consider the balanced graph partitioning problem. Compared to the previous work, we study the multi-dimensional variant when balance according to multiple weight functions is required. As we demonstrate by experimental evaluation, such multi-dimensional balance is important for achieving performance improvements for typical distributed graph processing workloads. We propose a new scalable technique for the multidimensional balanced graph partitioning problem. The method is based on applying randomized projected gradient descent to a non-convex continuous relaxation of the objective. We show how to implement the new algorithm efficiently in both theory and practice utilizing various approaches for projection. Experiments with large-scale social networks containing up to hundreds of billions of edges indicate that our algorithm has superior performance compared with the state-of-the-art approaches.

==> experiments/adapt/draw.py <==
#!/usr/bin/python3
from scipy.interpolate import spline
import matplotlib.pyplot as plt
import sys
sys.path.insert(0, '..')
from common import *

color = ['red', 'green', 'blue', 'black']
linestyle = ['-', '--', '-.', ':']

def readEntry(fin):
    fin.readline()
    line = fin.readline()
    print(line)
    cut = 1 - float(line.split(' ')[2].rstrip().strip('%')) / 100
    fin.readline()
    fin.readline()
    fin.readline()
    return cut


def readBR(fin):
    res = []
    for i in range(0, 101, 3):
        res.append((i, readEntry(fin)))
    fin.readline()
    readEntry(fin)
    res.append((102, readEntry(fin)))
    return res

algs = ['err_noadapt1.txt', 'err_adapt1.txt', 'err_fix.txt']
alg_name = ['nonadaptive', 'adaptive', 'adaptive + vertex fixing']
graphs = ['gplus', 'LiveJournal', 'orkut', 'so']
graph_name = ['ego-Gplus', 'LiveJournal', 'orkut']
vals = [[], [], []]

for alg in algs:
    with open(alg, 'r') as fin:
        for j in range(3):
            graph = graphs[j]
            for x in range(3):
                fin.readline()
            vals[j].append(readBR(fin))
            if alg == "err_fix.txt":
                for x in range(6):
                    readBR(fin)
            for x in range(7):
                fin.readline()

with open('data_adapt_cut', 'w') as fout:
    for (j,graph) in enumerate(graphs):
        fout.write(graph + '\n')
        for (i,alg) in enumerate(alg_name):
            fout.write(alg + '\n')
            fout.write(', '.join(map (str, vals[j][i])) + '\n')
        fout.write('\n')

maxLen = 103
for j in range(3):
    curvals = vals[j]
    fig = plt.figure()
    font = {'family' : 'normal',
             'size'   : 22}
    plt.rc('font', **font)
    #plt.gcf().subplots_adjust(bottom=0.15, left=0.25)
    plt.gcf().subplots_adjust(bottom=0.2, left=0.18)
    #plt.xlabel('Iteration', iteration_font)
    #plt.xlabel(xlabel = 'Iteration', **{'fontsize' : 27, 'fontweight' : 'bold'})
    plt.xlabel(**iteration_caption)
    plt.ylabel(**cut_caption)
    #plt.yscale('log', basey=2)
    minval = min([min([1 - x[1] for x in val]) for val in curvals]) - 0.02
    plt.ylim(0.5, 1)
    ax = plt.axes()
    ax.yaxis.set_major_formatter(label_formatter)
    #ax.set_yticks([0.1, 0.2, 0.5])
    #ax.set_yticks([0.5, 0.6, 0.7, 0.8, 0.9])
    ax.set_xticks([0, 25, 50, 75, 100])
    for i,val in enumerate(curvals):
        print(val)
        plt.plot(*zip(*val), color = color[i], linestyle = linestyle[i],
                linewidth = linewidth, label = alg_name[i], antialiased=True)
    #plt.legend(handlelength=2.3, handletextpad=0.3)
    plt.title(graph_name[j], graph_font)
    fig.savefig(graphs[j] + "_adapt.pdf")
    #plt.show()
    if j == 2:
        fig = plt.figure(figsize = (10,0.5))
        handles, labels = ax.get_legend_handles_labels()
        fig.legend(handles, labels, loc='center', mode='expand', ncol = 3,
                handlelength = 2.6, handletextpad = 0.2, prop = legend_prop)
        fig.savefig("legend_adapt.pdf")


==> experiments/adapt/draw_imbalance.py <==
#!/usr/bin/python3
from scipy.interpolate import spline
import matplotlib.pyplot as plt
import sys
sys.path.insert(0, '..')
from common import *

color = ['red', 'green', 'blue', 'black']
linestyle = ['-', '--', '-.', ':']

def readEntry(fin):
    fin.readline()
    fin.readline()
    line = fin.readline()
    imb = float(line.split(' ')[2].rstrip())
    fin.readline()
    fin.readline()
    return imb


def readBR(fin):
    res = []
    for i in range(0, 101, 3):
        res.append((i, readEntry(fin)))
    fin.readline()
    readEntry(fin)
    res.append((102, readEntry(fin)))
    return res

algs = ['err_noadapt1.txt', 'err_adapt1.txt', 'err_fix.txt']
alg_name = ['nonadaptive', 'adaptive', 'adaptive+fix']
graphs = ['gplus', 'LiveJournal', 'orkut']
graph_name = ['ego-Gplus', 'LiveJournal', 'orkut']
vals = [[], [], []]

for alg in algs:
    with open(alg, 'r') as fin:
        for j in range(3):
            graph = graphs[j]
            for x in range(3):
                fin.readline()
            vals[j].append(readBR(fin))
            if alg == "err_fix.txt":
                for x in range(6):
                    readBR(fin)
            for x in range(7):
                fin.readline()

with open('data_adapt_imb', 'w') as fout:
    for (j,graph) in enumerate(graphs):
        fout.write(graph + '\n')
        for (i,alg) in enumerate(alg_name):
            fout.write(alg + '\n')
            fout.write(', '.join(map (str, vals[j][i])) + '\n')
        fout.write('\n')

maxLen = 103
for j in range(3):
    curvals = vals[j]
    fig = plt.figure()
    font = {'family' : 'normal',
             'size'   : 22}
    plt.rc('font', **font)
    plt.gcf().subplots_adjust(bottom=0.20, left=0.15)
    #plt.gcf().subplots_adjust(bottom=0.15, left=0.25)
    plt.xlabel(**iteration_caption)
    plt.ylabel('max imbalance, %', caption_font)
    #plt.yscale('log', basey=2)
    minval = min([min([x[1] for x in val]) for val in curvals]) - 0.02
    plt.ylim(-0.05, 0.3)
    ax = plt.axes()
    #ax.yaxis.set_major_formatter(ScalarFormatter())
    #yvals = ax.get_yticks()
    #print(yvals)
    ax.yaxis.set_major_formatter(label_formatter)
    #ax.set_yticks([0.1, 0.2, 0.5])
    ax.set_xticks([0, 25, 50, 75, 100])
    #ax.set_yticklabels(['{:2.2f}%'.format(x*100) for x in yvals])
    for i,val in enumerate(curvals):
        print(val)
        plt.plot(*zip(*val), color = color[i], linestyle = linestyle[i],
                linewidth = linewidth, label = alg_name[i], antialiased=True)
    #plt.legend(handlelength=2.3)
    plt.title(graph_name[j], graph_font)
    fig.savefig(graphs[j] + "_imb.pdf")
    #plt.show()


==> experiments/adapt/draw_imbalance_so.py <==
#!/usr/bin/python3
from scipy.interpolate import spline
import matplotlib.pyplot as plt
import sys
sys.path.insert(0, '..')
from common import *

color = ['red', 'green', 'blue', 'black']
linestyle = ['-', '--', '-.', ':']

def readEntry(fin):
    fin.readline()
    fin.readline()
    line = fin.readline()
    imb = float(line.split(' ')[2].rstrip())
    fin.readline()
    fin.readline()
    return imb


def readBR(fin):
    res = []
    for i in range(0, 101, 3):
        res.append((i, readEntry(fin)))
    fin.readline()
    readEntry(fin)
    res.append((102, readEntry(fin)))
    return res

algs = ['err_adapt_so.txt']
alg_name = ['nonadaptive', 'adaptive', 'adaptive + vertex fixing']
graphs = ['so']
graph_name = ['sx-stackoverflow']
vals = []

for alg in algs:
    graph = graphs[0]
    with open(alg, 'r') as fin:
        for j in range(3):
            for x in range(3):
                fin.readline()
            vals.append(readBR(fin))
            if alg == "err_fix.txt":
                for _ in range(6):
                    readBR(fin)
            for _ in range(5):
                fin.readline()

with open('data_adapt_cut', 'w') as fout:
    for (j,graph) in enumerate(graphs):
        fout.write(graph + '\n')
        for (i,alg) in enumerate(alg_name):
            fout.write(alg + '\n')
            fout.write(', '.join(map (str, vals[j][i])) + '\n')
        fout.write('\n')

maxLen = 103
curvals = vals
fig = plt.figure()
font = {'family' : 'normal',
         'size'   : 22}
plt.rc('font', **font)
plt.gcf().subplots_adjust(bottom=0.20, left=0.15)
#plt.gcf().subplots_adjust(bottom=0.15, left=0.25)
plt.xlabel(**iteration_caption)
plt.ylabel('max imbalance, %', caption_font)
#plt.yscale('log', basey=2)
minval = min([min([x[1] for x in val]) for val in curvals]) - 0.02
plt.ylim(-0.01, 0.06)
ax = plt.axes()
#ax.yaxis.set_major_formatter(ScalarFormatter())
#yvals = ax.get_yticks()
#print(yvals)
ax.yaxis.set_major_formatter(label_formatter)
#ax.set_yticks([0.1, 0.2, 0.5])
ax.set_xticks([0, 25, 50, 75, 100])
#ax.set_yticklabels(['{:2.2f}%'.format(x*100) for x in yvals])
for i,val in enumerate(curvals):
    print(val)
    plt.plot(*zip(*val), color = color[i], linestyle = linestyle[i],
            linewidth = linewidth, label = alg_name[i], antialiased=True)
#plt.legend(handlelength=2.3)
plt.title(graph_name[j], graph_font)
fig.savefig(graphs[j] + "_imb.pdf")
#plt.show()


==> experiments/adapt/draw_so.py <==
#!/usr/bin/python3
from scipy.interpolate import spline
import matplotlib.pyplot as plt
import sys
sys.path.insert(0, '..')
from common import *

color = ['red', 'green', 'blue', 'black']
linestyle = ['-', '--', '-.', ':']

def readEntry(fin):
    fin.readline()
    line = fin.readline()
    print(line)
    cut = 1 - float(line.split(' ')[2].rstrip().strip('%')) / 100
    fin.readline()
    fin.readline()
    fin.readline()
    return cut


def readBR(fin):
    res = []
    for i in range(0, 101, 3):
        res.append((i, readEntry(fin)))
    fin.readline()
    readEntry(fin)
    res.append((102, readEntry(fin)))
    return res

algs = ['err_adapt_so.txt']
alg_name = ['nonadaptive', 'adaptive', 'adaptive + vertex fixing']
graphs = ['so']
graph_name = ['sx-stackoverflow']
vals = []

for alg in algs:
    graph = graphs[0]
    with open(alg, 'r') as fin:
        for j in range(3):
            for x in range(3):
                fin.readline()
            vals.append(readBR(fin))
            if alg == "err_fix.txt":
                for _ in range(6):
                    readBR(fin)
            for _ in range(5):
                fin.readline()

with open('data_adapt_cut', 'w') as fout:
    for (j,graph) in enumerate(graphs):
        fout.write(graph + '\n')
        for (i,alg) in enumerate(alg_name):
            fout.write(alg + '\n')
            fout.write(', '.join(map (str, vals[j][i])) + '\n')
        fout.write('\n')

maxLen = 103
curvals = vals
fig = plt.figure()
font = {'family' : 'normal',
         'size'   : 22}
plt.rc('font', **font)
#plt.gcf().subplots_adjust(bottom=0.15, left=0.25)
plt.gcf().subplots_adjust(bottom=0.2, left=0.18)
#plt.xlabel('Iteration', iteration_font)
#plt.xlabel(xlabel = 'Iteration', **{'fontsize' : 27, 'fontweight' : 'bold'})
plt.xlabel(**iteration_caption)
plt.ylabel(**cut_caption)
#plt.yscale('log', basey=2)
minval = min([min([1 - x[1] for x in val]) for val in curvals]) - 0.02
plt.ylim(0.5, 0.8)
ax = plt.axes()
ax.yaxis.set_major_formatter(label_formatter)
#ax.set_yticks([0.1, 0.2, 0.5])
#ax.set_yticks([0.5, 0.6, 0.7, 0.8, 0.9])
ax.set_xticks([0, 25, 50, 75, 100])
for i,val in enumerate(curvals):
    print(val)
    plt.plot(*zip(*val), color = color[i], linestyle = linestyle[i],
            linewidth = linewidth, label = alg_name[i], antialiased=True)
#plt.legend(handlelength=2.3, handletextpad=0.3)
plt.title(graph_name[j], graph_font)
fig.savefig(graphs[j] + "_adapt.pdf")
#plt.show()



==> experiments/common.py <==
from matplotlib.ticker import FuncFormatter

iteration_caption = {'xlabel' : 'Iteration', 'fontsize' : 27, 'fontweight' : 'bold'}
caption_font = {'fontsize' : 27, 'fontweight' : 'bold'}
cut_caption = {'ylabel' : 'edge locality, %', 'fontsize' : 27, 'fontweight' : 'bold'}
legend_prop = {'weight' : 'bold', 'size' : 19}
label_formatter = FuncFormatter(lambda x, position: str(int(x * 100)))
graph_font = {'fontsize' : 27, 'fontweight' : 'bold'}
linewidth = 5

graphs = ['gplus', 'LiveJournal', 'orkut', 'so']
graph_name = ['ego-Gplus', 'LiveJournal', 'orkut', 'sx-stackoverflow']
graphRange = range(len(graphs))
vals = [[] for _ in graphRange]



==> experiments/proj/draw.py <==
#!/usr/bin/python3
from scipy.interpolate import spline
import matplotlib.pyplot as plt
import sys
sys.path.insert(0, '..')
from common import *

color = ['red', 'green', 'blue', 'black', 'brown', 'purple']
linestyle = ['-', '--', '-.', ':']

def readEntry(fin):
    fin.readline()
    line = fin.readline()
    cut = 1 - float(line.split(' ')[2].rstrip().strip('%')) / 100
    fin.readline()
    fin.readline()
    fin.readline()
    return cut


def readBR(fin):
    fin.readline()
    res = []
    for i in range(0, 101, 3):
        res.append((i, readEntry(fin)))
    fin.readline()
    readEntry(fin)
    res.append((102, readEntry(fin)))
    for x in range(7):
        fin.readline()
    return res

def exact(eps):
    return 'exact (\U000003b5=' + eps + ')'

algs = [exact('0.1'), exact('0.01'), exact('0.001'), 'alternating']
alg_name = algs

with open('err_proj.txt', 'r') as fin:
    for j in range(len(graphs)):
        for x in range(2):
            fin.readline()
        for alg in algs:
            print(j, alg)
            vals[j].append(readBR(fin))

with open('data_proj', 'w', encoding='utf-8') as fout:
    for (j,graph) in enumerate(graphs):
        fout.write(graph + '\n')
        for (i,alg) in enumerate(alg_name):
            fout.write(alg + '\n')
            fout.write(', '.join(map (str, vals[j][i])) + '\n')
        fout.write('\n')

maxLen = 103
#legen = None
for j in graphRange:
    curvals = vals[j]
    fig = plt.figure()
    font = {'family' : 'normal',
             'size'   : 22}
    plt.rc('font', **font)
    plt.gcf().subplots_adjust(bottom=0.2, left=0.18)
    plt.xlabel(**iteration_caption)
    plt.ylabel(**cut_caption)
    #plt.yscale('log', basey=2)
    minval = min([min([x[1] for x in val]) for val in curvals]) - 0.02
    plt.ylim(0.5, 1 if j < 3 else 0.85)
    ax = plt.axes()

    #ax.yaxis.set_major_formatter(ScalarFormatter())
    #yvals = ax.get_yticks()
    #print(yvals)
    ax.yaxis.set_major_formatter(label_formatter)
    #ax.set_yticks([0.5, 0.6, 0.7, 0.8, 0.9])
    #ax.set_yticks([0.1, 0.2, 0.5])
    ax.set_xticks([0, 25, 50, 75, 100])
    #ax.set_yticklabels(['{:2.2f}%'.format(x*100) for x in yvals])
    for i,val in enumerate(curvals):
        print(val)
        plt.plot(*zip(*val), color = color[i], linestyle = linestyle[i],
                linewidth = linewidth, label = alg_name[i], antialiased=True)
    #plt.legend(labelspacing = 0.1, handletextpad=0.1)
    #plt.legend(labelspacing = 0.1, handlelength=2.3, handletextpad=0.3)
    plt.title(graph_name[j], graph_font)
    fig.savefig(graphs[j] + "_proj.pdf")
    #plt.show()
    if j == 2:
        fig = plt.figure(figsize = (10,1.5))
        handles, labels = ax.get_legend_handles_labels()
        leg = fig.legend(handles, labels, loc='upper center', mode='expand', ncol = 2,
                handlelength = 2.6, prop = legend_prop)
        #leg._legend_box.set_width(60)
        #leg.get_title().set_position((-100, -50))
        plt.setp(leg.get_title(),fontsize = legend_prop.get('size'))
        plt.setp(leg.get_title(),fontweight = legend_prop.get('weight'))
        #leg.get_title().fontsize = 19
        #leg.get_title().fontweight = 'bold'
        fig.savefig("legend_proj.pdf")
        #plt.show()



==> experiments/steps/draw.py <==
#!/usr/bin/python3
from scipy.interpolate import spline
import matplotlib.pyplot as plt
import sys
sys.path.insert(0, '..')
from common import *

color = ['red', 'green', 'blue', 'black', 'brown', 'purple']
linestyle = ['-', '--', '-.', ':']

def readEntry(fin):
    fin.readline()
    line = fin.readline()
    #print(line)
    cut = 1 - float(line.split(' ')[2].rstrip().strip('%')) / 100
    fin.readline()
    fin.readline()
    fin.readline()
    return cut


def readBR(fin):
    fin.readline()
    res = []
    for i in range(0, 101, 3):
        res.append((i, readEntry(fin)))
    fin.readline()
    readEntry(fin)
    res.append((102, readEntry(fin)))
    for x in range(7):
        fin.readline()
    return res

steps = ['100', '10', '5', '2', '1', '0.1']
step_name = list(map (lambda x : x + '\u22C5\u03BE', steps))

with open('err_steps.txt', 'r') as fin:
    for j in range(len(graphs)):
        for x in range(2):
            fin.readline()
        for step in steps:
            print(j, step)
            vals[j].append(readBR(fin))

with open('data_steps', 'w', encoding='utf-8') as fout:
    for (j,graph) in enumerate(graphs):
        fout.write(graph + '\n')
        for (i,step) in enumerate(step_name):
            fout.write(step + '\n')
            fout.write(', '.join(map (str, vals[j][i])) + '\n')
        fout.write('\n')

for j in range(len(graphs)):
    del vals[j][-1]
    del vals[j][0]
del steps[0]
del step_name[0]

def legend_title_left(leg):
    c = leg.get_children()[0]
    title = c.get_children()[0]
    hpack = c.get_children()[1]
    c._children = [hpack]
    hpack._children = [title] + hpack.get_children()

maxLen = 103
for j in graphRange:
    curvals = vals[j]
    fig = plt.figure()
    font = {'family' : 'normal',
             'size'   : 22}
    plt.rc('font', **font)
    plt.gcf().subplots_adjust(bottom=0.2, left=0.18)
    plt.xlabel(**iteration_caption)
    plt.ylabel(**cut_caption)
    #plt.yscale('log', basey=2)
    minval = min([min([x[1] for x in val]) for val in curvals]) - 0.02
    plt.ylim(0.5, 1 if j < 3 else 0.8)
    ax = plt.axes()
    ax.yaxis.set_major_formatter(label_formatter)
    #ax.set_yticks([0.5, 0.6, 0.7, 0.8, 0.9])
    #ax.set_yticks([0.1, 0.2, 0.5])
    ax.set_xticks([0, 25, 50, 75, 100])
    for i,val in enumerate(curvals):
        print(val)
        plt.plot(*zip(*val), color = color[i], linestyle = linestyle[i],
                linewidth = linewidth, label = step_name[i], antialiased=True)
    #plt.legend(labelspacing = 0.2)
    plt.title(graph_name[j], graph_font)
    fig.savefig(graphs[j] + "_steps.pdf")
    #plt.show()
    if j == 2:
        fig = plt.figure(figsize = (10,0.6))
        handles, labels = ax.get_legend_handles_labels()
        leg = fig.legend(handles, labels, title = 'Step length:', loc='upper center', mode='expand', ncol = 4,
                handlelength = 2.6, prop = legend_prop)
        legend_title_left(leg)
        plt.setp(leg.get_title(),fontsize = legend_prop.get('size'))
        plt.setp(leg.get_title(),fontweight = legend_prop.get('weight'))
        fig.savefig("legend_steps.pdf")


